Sealing Pointer-Based Optimizations Behind Pure Functions

Functional programming languages are particularly well-suited for building automated reasoning systems, since (among other reasons) a logical term is well modeled by an inductive type, traversing a term can be implemented generically as a higher-order combinator, and backtracking is dramatically simplified by persistent datastructures. However, existing pure functional programming languages all suffer a major limitation in these domains: traversing a term requires time proportional to the tree size of the term as opposed to its graph size. This limitation would be particularly devastating when building automation for interactive theorem provers such as Lean and Coq, for which the exponential blowup of term-tree sizes has proved to be both common and difficult to prevent. All that is needed to recover the optimal scaling is the ability to perform simple operations on the memory addresses of terms, and yet allowing these operations to be used freely would clearly violate the basic premise of referential transparency. We show how to use dependent types to seal the necessary pointer-address manipulations behind pure functional interfaces while requiring only a negligible amount of additional trust. We have implemented our approach for the upcoming version (v4) of Lean, and our approach could be adopted by other languages based on dependent type theory as well.

==> anc/Dockerfile <==
FROM ubuntu:bionic

RUN apt-get update
RUN apt-get upgrade -y
RUN apt-get install -y g++ cmake libgmp-dev emacs python3 python git ccache python3-pip
RUN pip3 install matplotlib

RUN mkdir -p /paper /paper/pureptr
WORKDIR /paper

## For arXiv:
RUN apt-get install -y wget
RUN wget https://github.com/leanprover/lean4/archive/ICFP20.tar.gz
RUN tar -xzvf ICFP20.tar.gz

## For self-contained (too big for arXiv):
## COPY lean4-ICFP20.tar.gz lean4-ICFP20.tar.gz
## RUN tar -xzvf lean4-ICFP20.tar.gz

WORKDIR /paper/lean4-ICFP20
RUN mkdir build
WORKDIR /paper/lean4-ICFP20/build
RUN cmake ../src
RUN LEAN_PATH=Init=/paper/lean4-ICFP20/src/Init make -j8

WORKDIR /paper/pureptr
COPY Makefile Makefile
COPY relative.py relative.py
COPY Paper.lean Paper.lean
COPY run_term_experiment.py run_term_experiment.py

ENV LEAN_ROOT=/paper/lean4-ICFP20
ENV LEAN_PATH=Init=$LEAN_ROOT/src/Init:PurePtr=/paper/pureptr

RUN make
RUN make dump_out

## Note: takes several minutes
RUN python3 run_term_experiment.py --n_high 1000 --n_inc 1.15 --timeout 20 --n_runs 1


==> anc/Makefile <==
LEAN_BIN=$(LEAN_ROOT)/bin
LEAN=$(LEAN_BIN)/lean
LEANC=$(LEAN_BIN)/leanc
PROJECT_ROOT=.
SRCS = $(shell cd $(PROJECT_ROOT); find . -name '*.lean')
OUT ?= out
DEPS = $(addprefix $(OUT)/,$(SRCS:.lean=.depend))
OBJS = $(SRCS:.lean=.olean)
C_OBJS = $(addprefix $(OUT)/,$(SRCS:.lean=.o))
ESC_OUT=$(subst /,\\/,$(OUT))
CPPFLAGS = -I$(HOME)/lean/lean4/src -O3

.PHONY: all clean version dump_out

all: $(C_OBJS)

runTermExperiment: $(OUT)/RunTermExperiment.o $(OUT)/Paper.o
	$(LEANC) -o $@ $^

dump_out: $(SRCS:.lean=.out)

depends: $(DEPS)

$(OUT)/%.depend: %.lean
# use separate assignment to ensure failure propagation
	@mkdir -p $(OUT)
	@ deps=`$(LEAN) --deps $< | python relative.py`; echo $(<:.lean=.olean): $$deps > $@

%.out: %.lean $(addprefix $(OUT)/,%.depend)
	@ echo produce $@
	@ $(LEAN) $< > $@ 2>&1

%.ir: %.lean $(addprefix $(OUT)/,%.depend)
	@ echo produce $@
	@ $(LEAN) -D trace.compiler.ir.init=true $< > $@ 2>&1

%.olean: %.lean $(addprefix $(OUT)/,%.depend)
	@echo "[    ] Building $<"
	@mkdir -p $(OUT)/$(*D)
	@ $(LEAN) --make --c="$(OUT)/$*.c.tmp" $<
# create the .c file atomically
	mv "$(OUT)/$*.c.tmp" "$(OUT)/$*.c"
# make sure the .olean file is newer than the .depend file to prevent infinite make cycles
	@touch $@

$(OUT)/%.c: %.olean
	@

$(OUT)/%.o: $(OUT)/%.c
	@echo "[    ] Building $<"
	@mkdir -p "$(@D)"
	@ $(LEANC) -c -o $@ $< $(LEANC_OPTS) $(CPPFLAGS)

clean:
	rm -rf $(OUT) $(OBJS) $(C_OBJS)

version:
	$(LEAN) -v

.PRECIOUS: $(OUT)/%.depend $(OUT)/%.c

include $(DEPS)


==> anc/Paper.lean <==
/-
This file contains all the code from the paper.
For definitions that are part of the Lean standard library,
we print the actual definitions using `#print` rather than duplicating them.
-/
namespace Paper

/-
The following declaration means that these variables can be used in definitions
without declaring them explicitly. Note that the curly braces indicates that they
will be implicit arguments.
-/

variables {α β γ σ : Type} {f : α → β}

-------------------------------------
-- Section 2:  Preliminaries
-------------------------------------

#print Squash
#print Squash.mk
#print Squash.lift

@[inline]
def modifySquash (f : α → α) : StateM (Squash α) Unit :=
modify (λ s => Squash.lift s (λ x => Squash.mk (f x)))

/-
Note: `StateM` is just a specialization of the monad transformer `StateT`,
where the underlying monad is the identity monad Id.
-/
#print StateT
#print StateM
#print StateT.get
#print StateT.set
#print StateT.bind

#print Subsingleton

structure Result (f : α → β) (x : α) : Type := (output : β) (h : output = f x)

-- Note: ⟨...⟩ syntax is used for anonymous constructors.
-- ⟨y, rfl⟩ corresponds to `Result.mk y rfl`
instance Result.Subsingleton {x : α} : Subsingleton (Result f x) :=
⟨λ ⟨y,rfl⟩ ⟨z,rfl⟩ => rfl⟩

#print Decidable

section ToBool

variables {p : Prop}

def toBool : Decidable p → Bool
| Decidable.isTrue _ => true
| Decidable.isFalse _ => false

theorem toBoolEqTrue : ∀ (d : Decidable p) (h : p), toBool d = true
| Decidable.isTrue hp, h => Eq.refl _
| Decidable.isFalse hnp, hp => absurd hp hnp

theorem ofToBoolEqTrue : ∀ (d : Decidable p) (h : toBool d = true), p
| Decidable.isTrue hp, h => hp

theorem ofToBoolEqFalse : ∀ (d : Decidable p) (h : toBool d = false), ¬ p
| Decidable.isFalse hnp, h => hnp

end ToBool

#print condEq

---------------------------------------------
-- Section 3:  Pointer Equality Optimizations
---------------------------------------------

-- [S3.1] withPtrEq
-------------------

#print withPtrEq

@[inline]
def withPtrRel (r : α → α → Bool) (h : ∀ (x : α), r x x = true) : α → α → Bool :=
λ (x y : α) => withPtrEq x y (λ _ => r x y) (λ (p : x = y) => p ▸ h x)

-- [S3.2] One-off pointer equality tests
-----------------------------------------

abbrev Addr := USize

/-
We include the `Addr` field to support intrusive hashing as discussed in S4.1,
though some of our experimental baselines do not use the field.
-/
inductive Term : Type
| one  : Term
| add  : Term → Term → Addr → Term

open Term

/-
Without intrusive hashing, even computing a hash can be exponential time.
-/
def hashTermSlow : Term → Addr
| one => 7
| add t₁ t₂ _ => (mixHash (hashTermSlow t₁) (hashTermSlow t₂))

/-
With intrusive hashing, hashing is constant time.
-/
def hashTermFast : Term → Addr
| one => 7
| add t₁ t₂ h => h

/-
For intrusive hashing to produce the same results as naive hashing,
we need to make sure we always use the following smart constructor `mkAdd`
instead of using `add` directly.
-/
def mkAdd (t₁ t₂ : Term) : Term :=
Term.add t₁ t₂ (mixHash (hashTermFast t₁) (hashTermFast t₂))

/-
Create a tower where the tree size is exponential in the graph size of the term.
-/
def tower : Nat → Term
| 0   => one
| n+1 => let t := tower n; mkAdd t t

/-
Create a tower where, like `tower`, the tree size is exponential
in the graph size of the term but, unlike `tower`, each term is represented
at two distinct addresses in memory.
-/
@[neverExtract]
def twoTowersAux (n : Nat) (t : Term) : Term := mkAdd (tower n) t
def twoTowers (n : Nat) : Term := twoTowersAux (n-1) (tower (n-1))

/-
Naive structural equality check on terms.
-/
def termEqPure : Term → Term → Bool
| one, one => true
| add x₁ y₁ _, add x₂ y₂ _ => termEqPure x₁ x₂ && termEqPure y₁ y₂
| _, _ => false

theorem termEqPureRefl : ∀ (t : Term), termEqPure t t = true
| one => rfl
| add t₁ t₂ _ =>
  let h₁ : termEqPure t₁ t₁ = true := termEqPureRefl t₁;
  let h₂ : termEqPure t₂ t₂ = true := termEqPureRefl t₂;
  show (termEqPure t₁ t₁ && termEqPure t₂ t₂) = true
    from h₁.symm ▸ h₂.symm ▸ rfl

/-
Structural equality check that short-circuits if the roots have the same addresses.
-/
def termEqOneOff : Term → Term → Bool := withPtrRel termEqPure termEqPureRefl

-- [S3.3] Recursive pointer equality tests
------------------------------------------
#print withPtrEqDecEq

/-
Recursive, short-circuiting equality on terms with the intrusive hash.
-/
def termDecEqAux : ∀ (t₁ t₂ : Term), Decidable (t₁ = t₂)
| one, one => isTrue rfl
| add x₁ y₁ hash₁, add x₂ y₂ hash₂ =>
  if h₁ : hash₁ = hash₂ then
    match withPtrEqDecEq x₁ x₂ (λ _ => termDecEqAux x₁ x₂) with
    | isTrue h₂ =>
      match withPtrEqDecEq y₁ y₂ (λ _ => termDecEqAux y₁ y₂) with
      | isTrue h₃  => isTrue (h₁ ▸ h₂ ▸ h₃ ▸ rfl)
      | isFalse h₃ => isFalse (λ h => Term.noConfusion h (λ _ h => absurd h h₃))
    | isFalse h₂   => isFalse (λ h => Term.noConfusion h (λ h _ => absurd h h₂ ))
  else
   isFalse (λ h => Term.noConfusion h (λ _ _ h => absurd h h₁))
| one,       add x y _ => isFalse (λ h => Term.noConfusion h)
| add x y _, one       => isFalse (λ h => Term.noConfusion h)

def termDecEq : ∀ (t₁ t₂ : Term), Decidable (t₁ = t₂) :=
λ t₁ t₂ => withPtrEqDecEq t₁ t₂ (λ _ => termDecEqAux t₁ t₂)

def termEqRec (x y : Term) : Bool := toBool (termDecEq x y)

-----------------------------------------------
-- Section 4: Traversing Terms in Linear Time
-----------------------------------------------

/-
The simplest possible definition of `evalNat`. Evaluating it
directly can take exponential time with the graph size of the term.
-/
def evalNatNoCache : Term → Nat
| Term.one => 1
| Term.add t₁ t₂ _ => evalNatNoCache t₁ + evalNatNoCache t₂

-- [S4.2] Traversing near-perfect towers
-----------------------------------------
section EvalNatCache

/-
Evaluating terms into natural numbers by traversing with a HashMap cache.
It is marked as `partial` because although the recursion is well-founded (WF)
and the proof obligations are simple, well-founded recursion is currently disabled in Lean 4.
To facilitate our performance experiments, we implement the caching version of `evalNat`
parameterized by the choice of equality test and hashing function.
-/
partial def evalNatAux (beq : HasBeq Term) (hashable : Hashable Term) : Term → StateM (@HashMap Term Nat beq hashable) Nat
| t => do
map ← get;
match map.find? t with
| some n => pure n
| none =>
  match t with
  | one => pure 1
  | Term.add t₁ t₂ _ => do
    n₁ ← evalNatAux t₁;
    n₂ ← evalNatAux t₂;
    let n := n₁ + n₂;
    modify (λ map => map.insert t n);
    pure n

def evalNat (beq : HasBeq Term) (hashable : Hashable Term) (t : Term) : Nat :=
Id.run (StateT.run' (evalNatAux beq hashable t) {})

end EvalNatCache

-- [S4.3] Traversing arbitrary terms
-----------------------------------------

/-
The implementation of withShareCommon traverses the memory nodes of
`x` to create a table mapping the subtrees encountered to a pointer
where that subtree is represented in memory. This way, when
encountering a repeated subtree, it can be replaced with a cannonical
address and maximize sharing. As a consequence, for every subtree in
the result of `withShareCommon x`, value equality implies pointer
equality. `withShareCommon x` runs in time linear with the size of
the graph of `x`. -/
#print withShareCommon
#print ShareCommon.State
#print ShareCommon.State.empty
#print shareCommon

def evalNatRobust (beq : HasBeq Term) (hashable : Hashable Term) (t : Term) : Nat := evalNat beq hashable (shareCommon t)

-------------------------------------
-- Section 5:  Extensions
-------------------------------------

#print PtrEqResult
open PtrEqResult

#print withPtrEqResult

structure Entry (f : α → β) : Type := (input : α) (result : Result f input)

def evalReadImpreciseListCacheOneOff (x₀ : α) : List (Entry f) → Result f x₀
| [] => Result.mk (f x₀) rfl -- rfl is the reflexivity proof of type f x₀ = f x₀
| (Entry.mk x r)::es =>
  withPtrEqResult x x₀ (λ (pr : PtrEqResult x x₀) =>
    match x, pr, r with
    | _, yesEqual rfl, r => r
    | _, unknown, _ => evalReadImpreciseListCacheOneOff es)

@[specialize]
def evalImpreciseBucketAux [Subsingleton σ] (x₀ : α) (k : StateM σ (Result f x₀))
  (update : Entry f → StateM σ Unit) : List (Entry f) → StateM σ (Result f x₀)
| [] => do
  r ← k;
  update ⟨x₀, r⟩;
  pure r
| (Entry.mk x r)::es =>
  withPtrEqResult x x₀ (λ (pr : PtrEqResult x x₀) =>
    match x, pr, r with
    | x, yesEqual rfl, r => pure r
    | x, unknown, r => evalImpreciseBucketAux es)

@[inline]
def evalImpreciseBucket (x : α) (k : StateM (Squash (List (Entry f))) (Result f x))
  : StateM (Squash (List (Entry f))) (Result f x) := do
b ← get;
Squash.lift b
  (λ es => evalImpreciseBucketAux x k
    (λ x => modifySquash (λ xs => x :: xs)) es)

/-
Note that Lean defines a slightly more general version of `withPtrAddr` than the one
shown in the paper.
-/
#print withPtrAddr

/-
We define the one in the paper easily in terms of the more general `withPtrAddr`.
-/
@[inline]
def withPtrAddr' [Subsingleton β] (x : α) (k : Addr → β) : β :=
withPtrAddr x k (λ _ _ => Subsingleton.elim _ _)

abbrev PtrCache (f : α → β) : Type := Squash (Array (List (Entry f)))

/-
The monadic type of function that uses and updates a cache and evaluates `f x`.
-/
abbrev PtrCacheM (f : α → β) (x : α) := StateM (PtrCache f) (Result f x)

@[inline]
def evalPtrCache (x : α) (k : PtrCacheM f x) : PtrCacheM f x := do
s ← get;
withPtrAddr' x (λ xₚ =>
  Squash.lift s (λ buckets =>
    if buckets.size = 0 then k else do -- alt: store proof of nonempty in PtrCache type
      -- pointers are word aligned and thus their least significant bits are
      -- two zeros (on 32 bits systems) or three zeros (on 64 bits systems);
      -- dismissing those zeros makes for a better hash code
      let hash := xₚ.toNat / (System.Platform.numBits / 8);
      let i := hash % buckets.size;
      let es := Array.get! buckets i;
      let update (e : Entry f) : StateM (PtrCache f) Unit :=
        modifySquash (λ buckets =>
          Array.modify buckets i (λ es => e :: es));
      evalImpreciseBucketAux x k update es))

/-
Evaluate `evalNat` using the pointer cache.
-/
def evalNatPtrCacheAux : ∀ (t : Term), PtrCacheM evalNatNoCache t
| Term.one => pure ⟨1, rfl⟩ -- by definition `evalNatNoCache one = 1` so
                           -- `⟨1,rfl⟩ : Result evalNatNoCache one`
| Term.add t₁ t₂ _ => do
  ⟨r₁,hr₁⟩ ← evalPtrCache t₁ (evalNatPtrCacheAux t₁);
    -- hr₁ : r₁ = evalNatNoCache t₁
    --
    -- Whether `evalPtrCache` executes the recursive call
    -- `evalNatPtrCacheAux t₁` to evaluate `evalNatNoCache t₁` or
    -- fetches it from the cache, the types guarantee that `r₁` is
    -- the right value and `hr₁` encodes that information.
  ⟨r₂,hr₂⟩ ← evalPtrCache t₂ (evalNatPtrCacheAux t₂);
    -- hr₂ : r₂ = evalNatNoCache t₂
    --
    -- ditto for `r₂`, `t₂` and `hr₂`.
  let hr : r₁ + r₂ = evalNatNoCache t₁ + evalNatNoCache t₂ := hr₁ ▸ hr₂ ▸ rfl;
    -- by using hr₁ and `hr₂`, we prove that `r₁ + r₂` is the right
    -- value to return.
  pure ⟨r₁+r₂, hr⟩

def evalNatPtrCache (t : Term) : Nat :=
((evalNatPtrCacheAux t).run (Squash.mk (mkArray 1000 []))).1.output

/-
Because the return value of `evalNatPtrCacheAux` carries a proof of
its validity, it is easy to verify that the complex logic beneath
`evalNatPtrCache` (i.e. `evalNatPtrCache` and
`evalImpreciseBucketAux`) implements `evalNatNoCache` faithfully (see
`evalNatPtrCache_eq`).
-/
theorem evalNatPtrCache_eq (t : Term) : evalNatPtrCache t = evalNatNoCache t :=
((evalNatPtrCacheAux t).run _).1.h

def evalNatPtrCacheRobust (t : Term) : Nat :=
evalNatPtrCache (shareCommon t)

namespace EvalNats
/-
For convenience, we collect all `evalNat` implementations that we wish to empirically evaluate
into one place.
-/

def evalNatNoCache : Term → Nat := Paper.evalNatNoCache
def evalNatCacheSlowEqSlowHash : Term → Nat := Paper.evalNat ⟨termEqPure⟩ ⟨hashTermSlow⟩
def evalNatCacheSlowEqFastHash : Term → Nat := Paper.evalNat ⟨termEqPure⟩ ⟨hashTermFast⟩
def evalNatCacheFastEqSlowHash : Term → Nat := Paper.evalNat ⟨termEqRec⟩  ⟨hashTermSlow⟩
def evalNatCacheFastEqFastHash : Term → Nat := Paper.evalNat ⟨termEqRec⟩  ⟨hashTermFast⟩
def evalNatCacheFastEqFastHashRobust : Term → Nat := Paper.evalNatRobust ⟨termEqRec⟩  ⟨hashTermFast⟩
def evalNatPtrCache : Term → Nat := Paper.evalNatPtrCache
def evalNatPtrCacheRobust : Term → Nat := Paper.evalNatPtrCacheRobust

end EvalNats

end Paper


==> anc/README.md <==
# Introduction

This directory includes:

- README.md: this file
- Paper.lean: Lean4 file with all the examples from the paper
- Makefile: configuration file for compiling the examples and dumping compilation information for the examples
- relative.py: script that helps Makefile normalize file paths
- run_term_experiment.py: Python3 script to compare variants of `evalNat` on two different types of tower
- Dockerfile: instructions to build a Docker image that can run the experiments.
- run.sh: bash script for running experiments inside Docker

# EvalNat experiments

We compare several different variants of `evalNat` on
1. `tower`: a single (perfect-shared) tower
2. `twoTowers`: two disjoint towers added together

The variants we evaluate are collected at the bottom of Paper.lean.
We reproduce them here for convenience:

1. evalNatNoCache: naive traversal without caching
2. evalNatCacheSlowEqSlowHash: traversal with caching and slow equality and slow hashing.
3. evalNatCacheSlowEqFastHash: traversal with caching and slow equality and fast hashing.
4. evalNatCacheFastEqSlowHash: traversal with caching and fast equality and slow hashing.
5. evalNatCacheFastEqFastHash: traversal with caching and fast equality and fast hashing.
6. evalNatCacheFastEqFastHashRobust: traversal with caching and fast eq, fast hash, preceeded by a `shareCommon` step
7. evalNatPtrCache: traversal with pointer-caching (fixed number of buckets) and pointer comparisons within the buckets
8. evalNatPtrCacheRobust: same as `evalNatPtrCache` but preceeded by `shareCommon`

Conclusions:

1. On `tower`, (1-4) are exponential, (5-8) are linear.
2. On `twoTowers`, (1-5) are exponential and (6-8) are linear.

# Running experiments with Docker

Simply execute `run.sh`. This will do the following inside:

1. Compile `Paper.lean`, and store the output at `Paper.out`.
2. Emit the C code generated for the examples in `Paper.lean` into `Paper.c`.
3. Run the `evalNat` experiments, storing pngs of the results at `tower.png` and `twoTowers.png`.
4. Copy all four files to the local directory for inspection.


==> anc/relative.py <==
# Copyright (c) 2018 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Simon Hudon

import sys
import os

for x in sys.stdin:
  print(os.path.relpath(x))


==> anc/run.sh <==
sudo docker build -t dselsam/pureptr .
sudo docker run --name PurePtr dselsam/pureptr /bin/bash
sudo docker cp PurePtr:/paper/pureptr/tower.png tower.png
sudo docker cp PurePtr:/paper/pureptr/twoTowers.png twoTowers.png
sudo docker cp PurePtr:/paper/pureptr/out/Paper.c Paper.c
sudo docker cp PurePtr:/paper/pureptr/Paper.out Paper.out
sudo docker rm PurePtr


==> anc/run_term_experiment.py <==
import matplotlib.pyplot as plt
import argparse
import subprocess
import timeit
import os
import collections
import sys
import math

experiments = [
    "tower",
    "twoTowers"
]

algorithms = [
    "evalNatNoCache",
    "evalNatCacheSlowEqSlowHash",
    "evalNatCacheSlowEqFastHash",
    "evalNatCacheFastEqSlowHash",
    "evalNatCacheFastEqFastHash",
    "evalNatCacheFastEqFastHashRobust",
    "evalNatPtrCache",
    "evalNatPtrCacheRobust"
]

def mk_lean_string(experiment, algorithm):
    return """-- Autogenerated from run_experiments.py
import PurePtr.Paper
def main : List String -> IO Unit
| [n] => do
  n ← pure (String.toNat n) | throw (IO.userError "invalid input");
  IO.println (Paper.EvalNats.%s (Paper.%s n))
| _ => throw (IO.userError "expected integer argument")
""" % (algorithm, experiment)

def run(experiment, algorithm, tower_heights, timeout, n_runs):
    results = []
    filename   = "RunTermExperiment.lean" # TODO: pass cmdline args
    with open(filename, 'w', encoding='utf-8') as f:
        f.write(mk_lean_string(experiment, algorithm))
    subprocess.run(["make", "runTermExperiment"], check=True)

    executable = "./runTermExperiment"
    for tower_height in tower_heights:
        try:
            n_seconds = timeit.timeit(lambda: subprocess.run([executable, str(tower_height)], check=True, timeout=timeout * n_runs), number=n_runs) / n_runs
            results.append(n_seconds)
        except Exception as e:
            print(e)
            break
    return results

def plot_results(experiment, tower_heights, results, grid):
    fig, ax = plt.subplots(figsize=(12, 6))
    ax.axis(auto=True)
    #ax.set_title("Comparing implementations of evalNat on %s" % experiment)
    ax.set_xlabel("Height of tower")
    ax.set_ylabel("Number of seconds")
    for key in results:
        ax.plot(tower_heights[:len(results[key])], results[key], label=key)

    ax.set_xscale('log')
    ax.set_yscale('log')
    ax.legend()
    ax.grid(grid)
    fig.savefig("%s.png" % experiment)

if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument('--timeout', action='store', dest='timeout', type=int, default=10)
    parser.add_argument('--n_runs', action='store', dest='n_runs', type=int, default=1)
    parser.add_argument('--n_low', action='store', dest='n_low', type=int, default=1)
    parser.add_argument('--n_inc', action='store', dest='n_inc', type=float, default=1.2)
    parser.add_argument('--n_high', action='store', dest='n_high', type=int, default=100)
    parser.add_argument('--grid', action='store', dest='grid', type=int, default=0)
    opts = parser.parse_args()

    for experiment in experiments:
        print("%s" % experiment)
        tower_heights = []
        n = opts.n_low
        while n <= opts.n_high:
            tower_heights.append(n)
            n = math.ceil(n * opts.n_inc)

        results = {}
        for algorithm in algorithms:
            print("  - %s" % algorithm)
            results[algorithm] = run(experiment, algorithm, tower_heights, opts.timeout, opts.n_runs)

        for key in results:
            print(key, ": ", list(zip(tower_heights, results[key])))

        plot_results(experiment, tower_heights, results, opts.grid)

